A multipoint conformal block chain in $d$ dimensions

Conformal blocks play a central role in CFTs as the basic, theory-independent building blocks. However, only limited results are available concerning multipoint blocks associated with the global conformal group. In this paper, we systematically work out the $d$-dimensional $n$-point global conformal blocks (for arbitrary $d$ and $n$) for external and exchanged scalar operators in the so-called comb channel. We use kinematic aspects of holography and previously worked out higher-point AdS propagator identities to first obtain the geodesic diagram representation for the $(n+2)$-point block. Subsequently, upon taking a particular double-OPE limit, we obtain an explicit power series expansion for the $n$-point block expressed in terms of powers of conformal cross-ratios. Interestingly, the expansion coefficient is written entirely in terms of Pochhammer symbols and $(n-4)$ factors of the generalized hypergeometric function ${}_3F_2$, for which we provide a holographic explanation. This generalizes the results previously obtained in the literature for $n=4, 5$. We verify the results explicitly in embedding space using conformal Casimir equations.

==> anc/multipointComb.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    299585,       7514]
NotebookOptionsPosition[    292676,       7361]
NotebookOutlinePosition[    293051,       7377]
CellTagsIndexPosition[    293008,       7374]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "\[OpenCurlyDoubleQuote]A multipoint conformal block chain in d dimensions\
\[CloseCurlyDoubleQuote] ",
 StyleBox["(ancillary file for arXiv submission)",
  FontSlant->"Italic"]
}], "Subchapter",
 CellChangeTimes->{{3.783127611982688*^9, 3.7831276260256443`*^9}, {
  3.7831276770443783`*^9, 3.7831276886721497`*^9}, {3.7831279602197127`*^9, 
  3.7831279726623306`*^9}, {3.783265222071171*^9, 3.78326522423223*^9}, {
  3.7832653275449104`*^9, 
  3.78326532981651*^9}},ExpressionUUID->"898a8104-21c7-4d46-bfb4-\
d0d0670e6e6d"],

Cell[CellGroupData[{

Cell["\<\
Results/calculations related to the n-point comb channel scalar conformal \
blocks in d spacetime dimensions\
\>", "Section",
 CellChangeTimes->{{3.783083087457757*^9, 3.783083139886007*^9}, {
  3.783084496406519*^9, 3.783084498374378*^9}, {3.783127585355445*^9, 
  3.7831275914361606`*^9}, {3.7831276655796475`*^9, 3.7831277039557524`*^9}, {
  3.7831318373298683`*^9, 
  3.7831318508114347`*^9}},ExpressionUUID->"bb7e539b-f864-4170-9206-\
21c323e99372"],

Cell[CellGroupData[{

Cell[TextData[{
 "Definitions for series expansion coefficient Eqn (3.8), coordinate \
dependence of the conformal blocks, and conformal dimension rules",
 StyleBox[" (run this section)",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.783082678963778*^9, 3.7830826805625277`*^9}, {
  3.7830828112922487`*^9, 3.783082816580381*^9}, {3.783083064652096*^9, 
  3.7830830757297926`*^9}, {3.7830837578952885`*^9, 3.783083774527499*^9}, {
  3.783088429044871*^9, 3.783088430024728*^9}, {3.7831274768778625`*^9, 
  3.7831274827404804`*^9}, {3.783127710755497*^9, 3.7831277175392437`*^9}, {
  3.783273397014414*^9, 3.7832734092659717`*^9}, {3.7832736735627627`*^9, 
  3.783273675936644*^9}},ExpressionUUID->"33718ed9-2925-4c97-80f8-\
7abc5aeb5189"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]weight", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
             RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "+", 
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "-", 
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"t", "+", "2"}], "]"}]}], "]"}]}], ")"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7803409536296225`*^9, 3.7803410974557667`*^9}, {
  3.780341136259368*^9, 3.780341263577274*^9}, {3.7830872318525515`*^9, 
  3.7830872408730583`*^9}},ExpressionUUID->"ad463980-b8a4-46a0-ba2a-\
82f621e332b5"],

Cell[TextData[{
 "Coefficient appearing in the power series expansion of the n-pt comb \
channel block, but without the overall factor of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", 
      RowBox[{"n", "+", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"defined", " ", "above"}], ")"}]}], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6685209c-edb8-4fb1-8212-d67ed95543a7"]
}], "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.783082710442339*^9, 
  3.78308275095395*^9}},ExpressionUUID->"0ecfcf62-d485-4a5d-a3fa-\
5083800368e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coefficientnpt", "[", "n_", "]"}], ":=", 
   RowBox[{"(*", "\[Lambda]", "*)"}], 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"ToExpression", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "j", "]"}], "<>", 
          RowBox[{"ToString", "[", "r", "]"}], "<>", 
          RowBox[{"ToString", "[", "s", "]"}]}], "]"}]], 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "j", "]"}], "<>", 
          RowBox[{"ToString", "[", "r", "]"}], "<>", 
          RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "!"}]], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "2", ",", 
        RowBox[{"n", "-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "k", "]"}], "<>", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "!"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}], " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]1", "+", 
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
           RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
             RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "2", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "j", "]"}], "<>", 
           RowBox[{"ToString", "[", "r", "]"}], "<>", 
           RowBox[{"ToString", "[", "s", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "2", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"r", "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "+", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"t", "-", "1"}], "]"}]}], "]"}], "-", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                  RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
            ",", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], "]"}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "-", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                  RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], ")"}]}]}], 
            ",", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
             RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "-", 
           RowBox[{"d", "/", "2"}], "+", "1"}], ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "k", "]"}], "<>", 
            RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], "]"}]}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "1"}], "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "k", "]"}], "<>", 
            RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "-", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "k", "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "2"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"t", "+", "1"}]}], "}"}]}], "]"}]}]}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "k", "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "-", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "k", "]"}], "<>", 
            RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "2"}], "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"t", "+", "3"}], ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], ",", 
           RowBox[{"-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "1"}], "]"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "+", 
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"t", "+", "1"}], "]"}]}], "]"}]}], ")"}]}], "-", 
            FractionBox["d", "2"]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "-", 
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], ")"}]}], "-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "-", 
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"t", "+", "1"}], "]"}]}], "]"}]}], ")"}]}], "-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "1"}], "]"}]}], "]"}]}]}], "}"}], ",", "1"}],
         "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", 
        RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779848141338659*^9, 3.7798482390864787`*^9}, {
   3.7798482802841563`*^9, 3.7798483730293*^9}, {3.7798484580469604`*^9, 
   3.77984850517625*^9}, {3.779848585880287*^9, 3.7798487163974977`*^9}, {
   3.7798488671339383`*^9, 3.77984893962677*^9}, {3.7798489934876685`*^9, 
   3.7798491264858327`*^9}, {3.779849190021949*^9, 3.779849445962093*^9}, {
   3.7799156682827835`*^9, 3.7799156808688993`*^9}, {3.779915747329876*^9, 
   3.7799157647330284`*^9}, {3.7799159225128126`*^9, 3.779916068527844*^9}, {
   3.77991614653504*^9, 3.7799164180510635`*^9}, {3.7799164580803857`*^9, 
   3.779916501565469*^9}, {3.78308269191672*^9, 3.7830826932267294`*^9}, 
   3.78308647214846*^9, {3.7830865186956825`*^9, 3.7830865514455633`*^9}, {
   3.7830866225268803`*^9, 3.7830866888192825`*^9}, {3.783086737697505*^9, 
   3.783086740733451*^9}},ExpressionUUID->"7facea28-397c-4b9d-86d7-\
3891c24edd30"],

Cell["\<\
The position dependent factors for the n-point comb channel block:\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.7832734188889823`*^9, 3.7832734461590614`*^9}, 
   3.783274294778425*^9},ExpressionUUID->"d8b1e34f-6c1f-418b-a752-\
6888a99f938c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "n"}], "]"}], "2"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"]}]], ")"}], 
      RowBox[{"\[CapitalDelta]1", "/", "2"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], "2"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "n"}], "]"}], "2"]}]], ")"}], 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
         RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "/", "2"}]], 
     RowBox[{"Product", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "2"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "i"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"x", "[", 
             RowBox[{"i", ",", "n"}], "]"}], "2"]}]], ")"}], 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "/", "2"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ")"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "u", "]"}], "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "/", "2"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "u", "]"}], "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "w", "]"}], "<>", 
         RowBox[{"ToString", "[", "r", "]"}], "<>", 
         RowBox[{"ToString", "[", "s", "]"}]}], "]"}], ")"}], 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "j", "]"}], "<>", 
        RowBox[{"ToString", "[", "r", "]"}], "<>", 
        RowBox[{"ToString", "[", "s", "]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2", ",", 
       RowBox[{"n", "-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"r", "+", "1"}], ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.783273456374612*^9, 3.7832735355068417`*^9}, {
  3.7832735656647525`*^9, 3.78327362556572*^9}, {3.783273710910372*^9, 
  3.7832737111201787`*^9}, {3.78327375038651*^9, 3.783273814440628*^9}, {
  3.7832738473489656`*^9, 
  3.7832739053545527`*^9}},ExpressionUUID->"b7220653-24f4-4416-b55e-\
ecdeb3537090"],

Cell[BoxData[
 RowBox[{
  RowBox[{"crossRatioRules", "[", "n_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "u", "]"}], "<>", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{"1", ",", 
             RowBox[{"i", "+", "1"}]}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ",", "n"}], "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "n"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{"1", ",", 
             RowBox[{"i", "+", "2"}]}], "]"}], "2"]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "w", "]"}], "<>", 
          RowBox[{"ToString", "[", "r", "]"}], "<>", 
          RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{"r", ",", "n"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "s"}], "]"}], "2"]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2", ",", 
         RowBox[{"n", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"r", "+", "1"}], ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.783274032412982*^9, 3.7832741204291224`*^9}, {
  3.783274156757508*^9, 
  3.78327420834293*^9}},ExpressionUUID->"35590a93-da43-48f0-9956-\
b6965bf37b4b"],

Cell["Dimension assignment rules:", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.77991662786954*^9, 3.779916639771594*^9}, {
  3.783082788933689*^9, 
  3.7830827952687497`*^9}},ExpressionUUID->"104725be-5ce2-4bd7-a882-\
84fcbf297c8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "n_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "i", "]"}], "\[Rule]", 
        RowBox[{"ToExpression", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]", "[", "i", "]"}], "\[Rule]", 
        RowBox[{"ToExpression", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", "0", "]"}], "\[Rule]", "\[CapitalDelta]1"}], 
     ",", 
     RowBox[{"\[Delta]0", "\[Rule]", "\[CapitalDelta]1"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"n", "-", "2"}], "]"}], "->", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
        RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"n", "-", "2"}], "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
        RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
        "\[CapitalDelta]2", "+", "\[CapitalDelta]1", "-", "\[Delta]1"}], "2"],
        "-", "k1"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"1", ",", "n"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "j", "]"}], "<>", 
           RowBox[{"ToString", "[", "r", "]"}], "<>", 
           RowBox[{"ToString", "[", "s", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "2", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"r", "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"2", ",", "n"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
        "\[CapitalDelta]2", "+", "\[Delta]1", "-", "\[CapitalDelta]1"}], "2"],
        "+", "k1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "j", "]"}], "<>", 
           RowBox[{"ToString", "[", "2", "]"}], "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "3", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"1", ",", 
        RowBox[{"n", "-", "1"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "]"}], "+", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "3"}], "]"}]}], "]"}], "-", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"n", "-", "3"}], "]"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "j", "]"}], "<>", 
           RowBox[{"ToString", "[", "ell", "]"}], "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"n", "-", "1"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ell", ",", "2", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", "n"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "]"}], "+", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
            RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "-", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"n", "-", "3"}], "]"}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"n", "-", "3"}], "]"}]}], "]"}]}]}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"r", ",", "s"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "j", "]"}], "<>", 
           RowBox[{"ToString", "[", "r", "]"}], "<>", 
           RowBox[{"ToString", "[", "s", "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2", ",", 
         RowBox[{"n", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"r", "+", "1"}], ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"1", ",", 
          RowBox[{"t", "+", "2"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "1"}], "]"}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "k", "]"}], "<>", 
           RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "-", 
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "k", "]"}], "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "i", "]"}], "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"t", "+", "2"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "2", ",", 
             RowBox[{"t", "+", "1"}]}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "1", ",", 
         RowBox[{"n", "-", "4"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          RowBox[{"t", "+", "2"}], ",", "n"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "2"}], "]"}]}], "]"}], "+", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "-", 
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
              RowBox[{"ToString", "[", "t", "]"}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "k", "]"}], "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"t", "+", "1"}], "]"}]}], "]"}], "-", 
         RowBox[{"ToExpression", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "k", "]"}], "<>", 
           RowBox[{"ToString", "[", "t", "]"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"t", "+", "2"}], "]"}], "<>", 
             RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"t", "+", "3"}], ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "1", ",", 
         RowBox[{"n", "-", "4"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7799175377224236`*^9, 3.779917581792404*^9}, {
   3.779917628361083*^9, 3.779917761875328*^9}, {3.7799178973610525`*^9, 
   3.7799179473627987`*^9}, {3.779918109649251*^9, 3.779918113107402*^9}, {
   3.7799181513891478`*^9, 3.779918203957097*^9}, {3.77991828953393*^9, 
   3.7799182942362833`*^9}, 3.779918360406753*^9, {3.77991841233383*^9, 
   3.7799184129085383`*^9}, {3.779918474286517*^9, 3.7799184792691965`*^9}, {
   3.7799186171133103`*^9, 3.7799186837312455`*^9}, {3.7799188111735797`*^9, 
   3.7799188376864023`*^9}, 3.7799188872473373`*^9, 3.7799189329649916`*^9, {
   3.779918983756112*^9, 3.779919041759801*^9}, {3.7830863556750574`*^9, 
   3.783086414829173*^9}, {3.783086776747984*^9, 3.783086804228706*^9}, {
   3.783087129781067*^9, 3.7830871325683036`*^9}, {3.7830873702186675`*^9, 
   3.7830874157801743`*^9}},ExpressionUUID->"324afd34-7f1f-4369-8a10-\
b5caf24c8bdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extra\[Delta]kRules", "[", "n_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"k0", "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"n", "-", "2"}], "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "0", "]"}], "\[Rule]", "\[CapitalDelta]1"}], 
    ",", 
    RowBox[{"\[Delta]0", "\[Rule]", "\[CapitalDelta]1"}], ",", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"n", "-", "2"}], "]"}], "->", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"n", "-", "2"}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7830874506776175`*^9, 
  3.7830874734026356`*^9}},ExpressionUUID->"489d7c19-af2d-43dc-b669-\
66521958bc2e"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Main result: Power series expansion of the n-point conformal block Eqn. (1.1)\
\>", "Subsection",
 CellChangeTimes->{{3.7832744427041035`*^9, 3.783274460739726*^9}, {
  3.7832747582283325`*^9, 
  3.7832747603642893`*^9}},ExpressionUUID->"7ab8dba4-d684-4dd7-8598-\
da62690bb670"],

Cell[TextData[{
 StyleBox["Instructions",
  FontSlant->"Italic"],
 ": Change ",
 StyleBox["MyN>=4", "Input"],
 " to any integer value."
}], "Text",
 CellChangeTimes->{{3.7832746485086527`*^9, 
  3.7832746838087435`*^9}},ExpressionUUID->"e8fccab4-14aa-425c-81ca-\
e8eaf32e6371"],

Cell["Four-point block:", "Text",
 CellChangeTimes->{{3.7832744744001107`*^9, 
  3.783274481154636*^9}},ExpressionUUID->"a0fdc123-a90f-4ea9-b8c3-\
5eefedd376a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyN", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]weight", "[", "MyN", "]"}], 
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
    RowBox[{"coord", "[", "MyN", "]"}]}], "/.", 
   RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "/.", 
  RowBox[{"crossRatioRules", "[", "MyN", "]"}]}]}], "Input",
 CellChangeTimes->{{3.783274315357627*^9, 3.783274367577171*^9}, 
   3.7832745589755144`*^9, {3.7832746207949085`*^9, 3.7832746237877984`*^9}, {
   3.783274690362871*^9, 
   3.783274697516617*^9}},ExpressionUUID->"e97bcb76-7393-4bf5-a39c-\
577e3ffe2cc8"],

Cell["Seven-point block:", "Text",
 CellChangeTimes->{{3.7832744744001107`*^9, 
  3.783274499478893*^9}},ExpressionUUID->"29cfe387-131e-456e-ba22-\
9194d1b44af2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyN", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]weight", "[", "MyN", "]"}], 
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
    RowBox[{"coord", "[", "MyN", "]"}]}], "/.", 
   RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "/.", 
  RowBox[{"crossRatioRules", "[", "MyN", "]"}]}]}], "Input",
 CellChangeTimes->{{3.783274315357627*^9, 3.783274367577171*^9}, {
   3.7832745022418175`*^9, 3.783274564841838*^9}, {3.7832745960999074`*^9, 
   3.783274603171581*^9}, 
   3.7832747054614673`*^9},ExpressionUUID->"9196b357-52e3-419c-a27b-\
8f9404e4d248"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checks of various equations", "Subsection",
 CellChangeTimes->{{3.7830828442175035`*^9, 3.7830828968974905`*^9}, {
  3.7830830238309975`*^9, 
  3.7830830299737196`*^9}},ExpressionUUID->"d0037353-dd2f-4b4c-8f3e-\
611c00268443"],

Cell[CellGroupData[{

Cell["\<\
Analytic simplification of Eqn (B.12) to get the LHS of Eqn (3.39)\
\>", "Subsubsection",
 CellChangeTimes->{
  3.783083020569605*^9, {3.7830834916445355`*^9, 3.783083507323104*^9}, {
   3.783083852222012*^9, 3.78308385477499*^9}, {3.7830883743735847`*^9, 
   3.783088376789138*^9}, {3.7831274891937056`*^9, 3.7831274912608213`*^9}, 
   3.7831275527282724`*^9},ExpressionUUID->"26c4f01a-6d48-4508-9b0e-\
ce524657a38b"],

Cell[TextData[{
 "Check for any given value of n (",
 StyleBox["MyN", "Input"],
 ") and K (",
 StyleBox["MyK", "Input"],
 "). Below we check for all n<=15 and all admissible values of K:"
}], "Text",
 CellChangeTimes->{{3.783082918085958*^9, 3.783082956850968*^9}, {
  3.783083212527949*^9, 3.7830832683327627`*^9}, {3.7830835150805297`*^9, 
  3.783083515486906*^9}, {3.7830835609444747`*^9, 3.783083562806281*^9}, {
  3.783084143455076*^9, 
  3.7830841580055423`*^9}},ExpressionUUID->"95ba3211-70f8-486e-810d-\
3fe49ea7d3bc"],

Cell[BoxData[
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "k", "]"}], "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], "+", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"MyK", "-", "1"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"msq", "[", 
              RowBox[{"\[CapitalDelta]", "[", "rr", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"rr", ",", "1", ",", "MyK"}], "}"}]}], "]"}], "-", 
           RowBox[{"msq", "[", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"MyK", "-", "1"}], "]"}], "]"}], "-", 
           RowBox[{"2", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"msq", "[", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"r", ",", "s"}], "]"}], "]"}], "+", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"r", ",", "s"}], "]"}], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Boole", "[", 
                    RowBox[{"aell", "\[NotEqual]", "r"}], "]"}], 
                   RowBox[{"Boole", "[", 
                    RowBox[{"aell", "\[NotEqual]", "s"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "s"}], "]"}], "+", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "r"}], "]"}]}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"aell", ",", "1", ",", "MyN"}], "}"}]}], "]"}]}], 
               "-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Boole", "[", 
                   RowBox[{"aell", "\[NotEqual]", "r"}], "]"}], 
                  RowBox[{"Boole", "[", 
                   RowBox[{"aell", "\[NotEqual]", "s"}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "s"}], "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "r"}], "]"}]}], ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"aell", ",", "1", ",", "MyN"}], "}"}]}], "]"}], "-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"r", ",", "au"}], "]"}], 
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"s", ",", "av"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"r", ",", "av"}], "]"}], 
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"s", ",", "au"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"au", ",", 
                   RowBox[{"MyK", "+", "1"}], ",", 
                   RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"av", ",", 
                   RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "1", ",", 
                RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", 
                RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}]}], "]"}]}]}], 
          ")"}]}], "/.", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"x$", ",", "y$"}], "]"}], ",", 
           RowBox[{"Max", "[", 
            RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"/.", 
          RowBox[{"msq", "\[Rule]", 
           RowBox[{"Function", "[", 
            RowBox[{"s", ",", 
             RowBox[{"s", 
              RowBox[{"(", 
               RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
         RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
       "/.", 
       RowBox[{"msq", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"s", ",", 
          RowBox[{"s", 
           RowBox[{"(", 
            RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
      RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"MyN", ",", "4", ",", "15"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"MyK", ",", "2", ",", 
      RowBox[{"MyN", "-", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7830822012174053`*^9, 3.783082344053465*^9}, {
  3.7830824040053244`*^9, 3.7830824065155215`*^9}, {3.7830824403350067`*^9, 
  3.7830825379250283`*^9}, {3.7830830015353165`*^9, 3.7830830045646257`*^9}, {
  3.783083146584899*^9, 3.7830831467037544`*^9}, {3.7830834357620707`*^9, 
  3.783083444909545*^9}, {3.783083554862359*^9, 3.7830835551805077`*^9}, {
  3.7830868919950333`*^9, 3.7830869019076567`*^9}, {3.783086967617837*^9, 
  3.7830869784834805`*^9}, {3.7830877501538396`*^9, 
  3.783087783852726*^9}},ExpressionUUID->"2a7bd54d-f243-4374-96fc-\
b78aa4a19296"],

Cell[TextData[{
 "Here we check a particular large value of n (eg n=25) and a randomly chosen \
K:(",
 StyleBox["can take a long duration to run",
  FontWeight->"Bold"],
 ")"
}], "Text",
 CellChangeTimes->{{3.783083280106061*^9, 3.7830833030647078`*^9}, {
  3.7830835379330454`*^9, 3.783083566828967*^9}, {3.7830841289238787`*^9, 
  3.7830841312796693`*^9}},ExpressionUUID->"9b5c6ad8-739e-4d96-a251-\
467303470d6c"],

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MyN", "=", "25"}], ",", 
   RowBox[{"MyK", "=", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"MyN", "-", "2"}]}], "}"}], "]"}]}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "k", "]"}], "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "k", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], "+", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"MyK", "-", "1"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"msq", "[", 
             RowBox[{"\[CapitalDelta]", "[", "rr", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"rr", ",", "1", ",", "MyK"}], "}"}]}], "]"}], "-", 
          RowBox[{"msq", "[", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"MyK", "-", "1"}], "]"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"msq", "[", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"r", ",", "s"}], "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"r", ",", "s"}], "]"}], 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Boole", "[", 
                   RowBox[{"aell", "\[NotEqual]", "r"}], "]"}], 
                  RowBox[{"Boole", "[", 
                   RowBox[{"aell", "\[NotEqual]", "s"}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "s"}], "]"}], "+", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "r"}], "]"}]}], ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"aell", ",", "1", ",", "MyN"}], "}"}]}], "]"}]}], 
              "-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Boole", "[", 
                  RowBox[{"aell", "\[NotEqual]", "r"}], "]"}], 
                 RowBox[{"Boole", "[", 
                  RowBox[{"aell", "\[NotEqual]", "s"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "s"}], "]"}], 
                   RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"aell", ",", "r"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"aell", ",", "1", ",", "MyN"}], "}"}]}], "]"}], "-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"r", ",", "au"}], "]"}], 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"s", ",", "av"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"r", ",", "av"}], "]"}], 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"s", ",", "au"}], "]"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"au", ",", 
                  RowBox[{"MyK", "+", "1"}], ",", 
                  RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"av", ",", 
                  RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "1", ",", 
               RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", 
               RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}]}], "]"}]}]}], 
         ")"}]}], "/.", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"x$", ",", "y$"}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"/.", 
         RowBox[{"msq", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{"s", ",", 
            RowBox[{"s", 
             RowBox[{"(", 
              RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
        RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], "/.", 
      RowBox[{"msq", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"s", ",", 
         RowBox[{"s", 
          RowBox[{"(", 
           RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
     RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], ",", 
    RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"MyN", ",", "MyK"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7830833081861477`*^9, 3.7830833350971117`*^9}, {
  3.78308340191881*^9, 3.783083430549906*^9}, {3.78308352835909*^9, 
  3.7830835300633235`*^9}, {3.783083882940681*^9, 3.783083929224263*^9}, {
  3.783084024935936*^9, 3.7830840250727663`*^9}, {3.783084077543562*^9, 
  3.783084106501912*^9}},ExpressionUUID->"cdf2213a-2687-43a5-a320-\
797aa487b901"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Analytically proving Eqn (3.39): ",
 StyleBox["(can take a long time to run)",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.783083837924748*^9, 3.783083842709024*^9}, {
  3.7830883559997387`*^9, 3.7830883618521595`*^9}, {3.7830905795685043`*^9, 
  3.7830905885717883`*^9}},ExpressionUUID->"1584d161-2169-4ae2-a2ef-\
cdee4f6efdb1"],

Cell["n=4:", "Text",
 CellChangeTimes->{{3.783084850593754*^9, 
  3.7830848513099785`*^9}},ExpressionUUID->"b02b0532-fc07-4bca-9344-\
ccf9bbeb806e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "2"}], ";", 
  RowBox[{"MyN", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"FunctionExpand", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"coefficientnpt", "[", "MyN", "]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"au", ",", "s"}], "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
                    RowBox[{
                    "\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", 
                    "1"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"s", "-", "1"}], ",", 
                    RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Min", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Max", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], 
                    "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Min", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Max", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}], "<>", 
                    RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}], "<>", 
                    RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", 
                    "1"}]}]}], ")"}], 
                  RowBox[{"Boole", "[", 
                   RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], "/.", 
                 RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "1", ",", 
                  RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"s", ",", 
                  RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"au", ",", 
                  RowBox[{"MyK", "+", "1"}], ",", 
                  RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"av", ",", 
                  RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}], "//",
              "Simplify"}], ")"}]}], "/.", 
          RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "]"}], "//", 
        "Simplify"}], "//", "FullSimplify"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{
  3.7830857735780873`*^9, {3.7830861754102545`*^9, 3.783086176891327*^9}, {
   3.7830862603963556`*^9, 3.7830862666005106`*^9}, 3.7830869172787185`*^9, 
   3.783087099847376*^9, {3.7830875060369315`*^9, 3.7830875078520765`*^9}, {
   3.7830877992484694`*^9, 3.7830878210113044`*^9}, 3.7830878601208334`*^9, {
   3.78308811965755*^9, 
   3.7830881245040407`*^9}},ExpressionUUID->"35560a7c-226e-4cf4-ac18-\
2503904c6502"],

Cell["n=5:", "Text",
 CellFrame->{{0, 0}, {0, 2}},
 CellChangeTimes->{{3.7830843351800585`*^9, 
  3.7830843360835114`*^9}},ExpressionUUID->"559872e9-17c1-4f5c-a7cb-\
249628a88189"],

Cell["\tK=2:", "Text",
 CellChangeTimes->{{3.783087971822404*^9, 
  3.783087973853758*^9}},ExpressionUUID->"82a4e94b-0655-4c8b-85fe-\
ff71f85c4c80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "2"}], ";", 
  RowBox[{"MyN", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FunctionExpand", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"coefficientnpt", "[", "MyN", "]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"au", ",", "s"}], "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
                    RowBox[{
                    "\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", 
                    "1"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"s", "-", "1"}], ",", 
                    RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Min", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Max", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], 
                    "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Min", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Max", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}], "<>", 
                    RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}], "<>", 
                    RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", 
                    "1"}]}]}], ")"}], 
                    RowBox[{"Boole", "[", 
                    RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], "/.", 
                   RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "1", ",", 
                    RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", 
                    RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"au", ",", 
                    RowBox[{"MyK", "+", "1"}], ",", 
                    RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"av", ",", 
                    RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}], 
               "//", "Simplify"}], "//", "FullSimplify"}], ")"}]}], "/.", 
           RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "]"}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"a", " ", 
                    RowBox[{"(", 
                    RowBox[{"d", "-", "c"}], ")"}], 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "a"}], ",", 
                    RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "d"}], ",", 
                    RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], 
                    "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"e", "-", "a"}], ")"}], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", 
                    RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"d", ",", 
                    RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], 
                    "-", 
                    RowBox[{"d", " ", "e", " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
                    "\[Equal]", "0"}], "/.", 
                   RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
                  RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
                 RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
                RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
               RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
              RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "k1"}]}], ",", 
               RowBox[{"b", "\[Rule]", 
                RowBox[{"-", "k2"}]}], ",", 
               RowBox[{"c", "->", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["n", "2"]}], "+", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
               RowBox[{"d", "->", 
                RowBox[{
                 RowBox[{"-", "k1"}], "-", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
               RowBox[{"e", "->", 
                RowBox[{
                 RowBox[{"-", "k2"}], "+", 
                 FractionBox["\[Delta]1", "2"], "-", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
            RowBox[{"n", "\[Rule]", "d"}]}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k1"}], ",", 
               RowBox[{"1", "-", "k2"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["d", "2"]}], "+", 
                FractionBox["\[Delta]1", "2"], "+", 
                FractionBox["\[Delta]2", "2"], "+", 
                FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k2", "+", 
                FractionBox["\[Delta]1", "2"], "-", 
                FractionBox["\[Delta]2", "2"], "+", 
                FractionBox["\[CapitalDelta]3", "2"]}], ",", 
               RowBox[{"1", "-", "k1", "-", 
                FractionBox["\[Delta]1", "2"], "+", 
                FractionBox["\[Delta]2", "2"], "+", 
                FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}], 
            "]"}]}], "]"}]}], "//", "Simplify"}], "//", "FullSimplify"}]}], 
     "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.783084371727869*^9, 3.783084375210469*^9}, {
   3.7830851918002768`*^9, 3.783085219418251*^9}, {3.78308527103074*^9, 
   3.783085307462309*^9}, {3.7830853660756474`*^9, 3.783085404624358*^9}, {
   3.7830854529632998`*^9, 3.783085483246026*^9}, {3.7830856689463625`*^9, 
   3.783085684414487*^9}, 3.783087877148282*^9, 
   3.7830880846102715`*^9},ExpressionUUID->"cea2184b-2750-4adc-8264-\
6db4bcc18ac3"],

Cell["\tK=3:", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.783087977701741*^9, 
  3.783087979174776*^9}},ExpressionUUID->"5d278ad9-9ac1-4a08-a16e-\
a25597bcfdec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "3"}], ";", 
  RowBox[{"MyN", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FunctionExpand", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"coefficientnpt", "[", "MyN", "]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"au", ",", "s"}], "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
                    RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
                    RowBox[{
                    "\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", 
                    "1"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"s", "-", "1"}], ",", 
                    RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Min", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Max", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], 
                    "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Min", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"Max", "[", 
                    RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}], "<>", 
                    RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "s", "]"}], "<>", 
                    RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", 
                    "1"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "j", "]"}], "<>", 
                    RowBox[{"ToString", "[", "r", "]"}], "<>", 
                    RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", 
                    "1"}]}]}], ")"}], 
                    RowBox[{"Boole", "[", 
                    RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], "/.", 
                   RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "1", ",", 
                    RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", 
                    RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"au", ",", 
                    RowBox[{"MyK", "+", "1"}], ",", 
                    RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"av", ",", 
                    RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}], 
               "//", "Simplify"}], "//", "FullSimplify"}], ")"}]}], "/.", 
           RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "]"}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"a", " ", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "c"}], ")"}], 
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"1", "+", "a"}], ",", 
                    RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"1", "+", "d"}], ",", 
                    RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], 
               "+", 
               RowBox[{"d", " ", 
                RowBox[{"(", 
                 RowBox[{"e", "-", "a"}], ")"}], " ", 
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"a", ",", 
                    RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"d", ",", 
                    RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], 
               "-", 
               RowBox[{"d", " ", "e", " ", 
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
              "\[Equal]", "0"}], 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"/.", 
                    RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
                   RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
                  RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
                 RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
                RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
               RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"a", "\[Rule]", 
                RowBox[{"-", "k1"}]}], ",", 
               RowBox[{"b", "\[Rule]", 
                RowBox[{"-", "k2"}]}], ",", 
               RowBox[{"c", "->", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["n", "2"]}], "+", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
               RowBox[{"d", "->", 
                RowBox[{
                 RowBox[{"-", "k1"}], "-", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
               RowBox[{"e", "->", 
                RowBox[{
                 RowBox[{"-", "k2"}], "+", 
                 FractionBox["\[Delta]1", "2"], "-", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
            RowBox[{"n", "\[Rule]", "d"}]}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k1"}], ",", 
               RowBox[{"1", "-", "k2"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["d", "2"]}], "+", 
                FractionBox["\[Delta]1", "2"], "+", 
                FractionBox["\[Delta]2", "2"], "+", 
                FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k2", "+", 
                FractionBox["\[Delta]1", "2"], "-", 
                FractionBox["\[Delta]2", "2"], "+", 
                FractionBox["\[CapitalDelta]3", "2"]}], ",", 
               RowBox[{"1", "-", "k1", "-", 
                FractionBox["\[Delta]1", "2"], "+", 
                FractionBox["\[Delta]2", "2"], "+", 
                FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}], 
            "]"}]}], "]"}]}], "//", "Simplify"}], "//", "FullSimplify"}]}], 
     "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.7830857419823246`*^9, 3.783085742269988*^9}, 
   3.783085870736871*^9, 3.78308792679429*^9, 
   3.783088095160911*^9},ExpressionUUID->"9c804d6c-1880-4660-a951-\
50e9b4906aed"],

Cell["n=6:", "Text",
 CellFrame->{{0, 0}, {0, 2}},
 CellChangeTimes->{{3.7830881785784893`*^9, 
  3.7830881796238275`*^9}},ExpressionUUID->"c4fba919-2853-4a72-80fd-\
a29195d21b6f"],

Cell["\tK=2:", "Text",
 CellChangeTimes->{{3.7830881939620757`*^9, 
  3.7830882030282626`*^9}},ExpressionUUID->"76fb9dd3-f6af-49a3-afb3-\
3d2eb2aa2b5e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "2"}], ";", 
  RowBox[{"MyN", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"d", "-", "c"}], ")"}], 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "a"}], ",", 
                RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "d"}], ",", 
                RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", "a"}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", 
                RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
           RowBox[{"d", " ", "e", " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
          RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
       RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
      RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
     RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"-", "k1"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["n", "2"]}], "+", 
        FractionBox["\[Delta]1", "2"], "+", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{
        RowBox[{"-", "k1"}], "-", 
        FractionBox["\[Delta]1", "2"], "+", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{
        RowBox[{"-", "k2"}], "+", 
        FractionBox["\[Delta]1", "2"], "-", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
   RowBox[{"n", "\[Rule]", "d"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"d", "-", "c"}], ")"}], 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "a"}], ",", 
                RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "d"}], ",", 
                RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", "a"}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", 
                RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
           RowBox[{"d", " ", "e", " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
          RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
       RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
      RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
     RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "k3"}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "\[Delta]2", "+", "\[Delta]3", "+", 
          "\[CapitalDelta]4"}], ")"}]}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "k2"}], "-", "\[Delta]2", "+", 
          "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "k3"}], "+", "\[Delta]2", "-", 
          "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], "/.", 
   RowBox[{"n", "\[Rule]", "d"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["%%%", 
              RowBox[{"coefficientnpt", "[", "MyN", "]"}]], "/.", 
             RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", 
            "FunctionExpand"}], ")"}], "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"%%", "\[Equal]", "0"}], ",", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k1"}], ",", 
                RowBox[{"1", "-", "k2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["d", "2"]}], "+", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k2", "+", 
                 FractionBox["\[Delta]1", "2"], "-", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}], ",", 
                RowBox[{"1", "-", "k1", "-", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}], 
             "]"}]}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"%", "\[Equal]", "0"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k2"}], ",", 
               RowBox[{"1", "-", "k3"}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "\[Delta]2", "+", "\[Delta]3", "+",
                   "\[CapitalDelta]4"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k3"}], "+", "\[Delta]2", "-", 
                  "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k2"}], "-", "\[Delta]2", "+", 
                  "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], 
             ",", "1"}], "]"}]}], "]"}]}], "//", "Simplify"}], "//", 
       "FullSimplify"}]}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779920008306699*^9, 3.779920095299739*^9}, {
   3.7799203438480587`*^9, 3.779920417672593*^9}, {3.7799204618878064`*^9, 
   3.779920608042344*^9}, {3.779920645287225*^9, 3.779920665028785*^9}, {
   3.7799253242664833`*^9, 3.7799254047738295`*^9}, {3.7799254372138767`*^9, 
   3.779925438859296*^9}, {3.7799254745848703`*^9, 3.7799255126468515`*^9}, {
   3.7799256535326166`*^9, 3.7799256971444116`*^9}, 3.779925797353056*^9, {
   3.779926305384288*^9, 3.7799263586176133`*^9}, {3.7799265044168262`*^9, 
   3.7799265651843214`*^9}, {3.779926793103895*^9, 3.779926793294387*^9}, {
   3.7799754116383743`*^9, 3.7799755717346916`*^9}, {3.7799756120361767`*^9, 
   3.779975617111895*^9}, 3.779977271801671*^9, {3.7799849998368826`*^9, 
   3.7799850141250677`*^9}, {3.779985052454894*^9, 3.7799850580351925`*^9}, 
   3.7799851099870114`*^9, {3.77998609585436*^9, 3.779986096257268*^9}, 
   3.780019491563759*^9, 3.7800200801178885`*^9, {3.780020549041509*^9, 
   3.780020549416518*^9}, {3.780020588974477*^9, 3.7800206389006467`*^9}, {
   3.7800209044183598`*^9, 3.7800209916041937`*^9}, {3.7800210275890694`*^9, 
   3.7800210283167086`*^9}, {3.7800211201464744`*^9, 
   3.7800211239345007`*^9}, {3.780021319583911*^9, 3.7800213480080285`*^9}, 
   3.780021420907332*^9, {3.7800216787852707`*^9, 3.780021681210658*^9}, {
   3.780021856191083*^9, 3.780021895707748*^9}, 3.7800219980501575`*^9, {
   3.7800225831011295`*^9, 3.7800225981171675`*^9}, 3.7800226299499626`*^9, {
   3.7800226749772453`*^9, 3.780022683347399*^9}, {3.780022789928241*^9, 
   3.7800227941024528`*^9}, {3.7800229527822475`*^9, 3.780022980483897*^9}, {
   3.7830894766048727`*^9, 3.7830894778093557`*^9}, {3.7830895127740693`*^9, 
   3.783089553726589*^9}},ExpressionUUID->"2c30a89a-2050-4f30-9348-\
595b6834e271"],

Cell["\tK=3:", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.7830887345359297`*^9, 
  3.7830887359716415`*^9}},ExpressionUUID->"13877d29-3607-4142-8534-\
17f9420c43f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "3"}], ";", 
  RowBox[{"MyN", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "c"}], ")"}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", 
          RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", 
          RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "a"}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"d", " ", "e", " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"/.", 
           RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
          RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
         RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
        RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
       RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
      RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"-", "k1"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["n", "2"]}], "+", 
        FractionBox["\[Delta]1", "2"], "+", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{
        RowBox[{"-", "k1"}], "-", 
        FractionBox["\[Delta]1", "2"], "+", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{
        RowBox[{"-", "k2"}], "+", 
        FractionBox["\[Delta]1", "2"], "-", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
   RowBox[{"n", "\[Rule]", "d"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"d", "-", "c"}], ")"}], 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "a"}], ",", 
                RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "d"}], ",", 
                RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"e", "-", "a"}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", 
                RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
           RowBox[{"d", " ", "e", " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
          RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
       RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
      RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
     RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "k3"}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "\[Delta]2", "+", "\[Delta]3", "+", 
          "\[CapitalDelta]4"}], ")"}]}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "k2"}], "-", "\[Delta]2", "+", 
          "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "k3"}], "+", "\[Delta]2", "-", 
          "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], "/.", 
   RowBox[{"n", "\[Rule]", "d"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["%%%", 
              RowBox[{"coefficientnpt", "[", "MyN", "]"}]], "/.", 
             RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", 
            "FunctionExpand"}], ")"}], "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"%%", "\[Equal]", "0"}], ",", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k1"}], ",", 
                RowBox[{"1", "-", "k2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["d", "2"]}], "+", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k2", "+", 
                 FractionBox["\[Delta]1", "2"], "-", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}], ",", 
                RowBox[{"1", "-", "k1", "-", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}], 
             "]"}]}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"%", "\[Equal]", "0"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k2"}], ",", 
               RowBox[{"1", "-", "k3"}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "\[Delta]2", "+", "\[Delta]3", "+",
                   "\[CapitalDelta]4"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k3"}], "+", "\[Delta]2", "-", 
                  "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k2"}], "-", "\[Delta]2", "+", 
                  "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], 
             ",", "1"}], "]"}]}], "]"}]}], "//", "Simplify"}], "//", 
       "FullSimplify"}]}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779920008306699*^9, 3.779920095299739*^9}, {
   3.7799203438480587`*^9, 3.779920417672593*^9}, {3.7799204618878064`*^9, 
   3.779920608042344*^9}, {3.779920645287225*^9, 3.779920665028785*^9}, {
   3.7799253242664833`*^9, 3.7799254047738295`*^9}, {3.7799254372138767`*^9, 
   3.779925438859296*^9}, {3.7799254745848703`*^9, 3.7799255126468515`*^9}, {
   3.7799256535326166`*^9, 3.7799256971444116`*^9}, 3.779925797353056*^9, {
   3.779926305384288*^9, 3.7799263586176133`*^9}, {3.7799265044168262`*^9, 
   3.7799265651843214`*^9}, {3.779926793103895*^9, 3.779926793294387*^9}, {
   3.7799754116383743`*^9, 3.7799755717346916`*^9}, {3.7799756120361767`*^9, 
   3.779975617111895*^9}, 3.779977271801671*^9, {3.7799849998368826`*^9, 
   3.7799850141250677`*^9}, {3.779985052454894*^9, 3.7799850580351925`*^9}, 
   3.7799851099870114`*^9, {3.77998609585436*^9, 3.779986096257268*^9}, 
   3.780019491563759*^9, 3.7800200801178885`*^9, {3.780020549041509*^9, 
   3.780020549416518*^9}, {3.780020588974477*^9, 3.7800206389006467`*^9}, {
   3.7800209044183598`*^9, 3.7800209916041937`*^9}, {3.7800210275890694`*^9, 
   3.7800210283167086`*^9}, {3.7800211201464744`*^9, 
   3.7800211239345007`*^9}, {3.780021319583911*^9, 3.7800213480080285`*^9}, 
   3.780021420907332*^9, {3.7800216787852707`*^9, 3.780021681210658*^9}, {
   3.780021856191083*^9, 3.780021895707748*^9}, 3.7800219980501575`*^9, {
   3.7800225831011295`*^9, 3.7800225981171675`*^9}, 3.7800226299499626`*^9, {
   3.7800226749772453`*^9, 3.780022683347399*^9}, {3.780022789928241*^9, 
   3.7800227941024528`*^9}, {3.7800229527822475`*^9, 3.780022980483897*^9}, {
   3.7830894766048727`*^9, 3.7830894778093557`*^9}, {3.7830895127740693`*^9, 
   3.783089553726589*^9}, {3.7830896267777586`*^9, 
   3.783089635629053*^9}},ExpressionUUID->"08809349-204b-4b08-a88c-\
200d47c7b892"],

Cell["\tK=4:", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.783088738749055*^9, 
  3.7830887402071657`*^9}},ExpressionUUID->"e0d2e24a-9187-4810-812b-\
8ff60bc362a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "4"}], ";", 
  RowBox[{"MyN", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "c"}], ")"}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", 
          RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", 
          RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "a"}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"d", " ", "e", " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"/.", 
           RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
          RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
         RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
        RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
       RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
      RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"-", "k1"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["n", "2"]}], "+", 
        FractionBox["\[Delta]1", "2"], "+", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{
        RowBox[{"-", "k1"}], "-", 
        FractionBox["\[Delta]1", "2"], "+", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{
        RowBox[{"-", "k2"}], "+", 
        FractionBox["\[Delta]1", "2"], "-", 
        FractionBox["\[Delta]2", "2"], "+", 
        FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
   RowBox[{"n", "\[Rule]", "d"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "c"}], ")"}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", 
          RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", 
          RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "a"}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"d", " ", "e", " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"/.", 
           RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
          RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
         RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
        RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
       RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
      RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", 
       RowBox[{"-", "k2"}]}], ",", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"-", "k3"}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "\[Delta]2", "+", "\[Delta]3", "+", 
          "\[CapitalDelta]4"}], ")"}]}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "k2"}], "-", "\[Delta]2", "+", 
          "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "k3"}], "+", "\[Delta]2", "-", 
          "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], "/.", 
   RowBox[{"n", "\[Rule]", "d"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["%%%", 
              RowBox[{"coefficientnpt", "[", "MyN", "]"}]], "/.", 
             RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", 
            "FunctionExpand"}], ")"}], "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"%%", "\[Equal]", "0"}], ",", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k1"}], ",", 
                RowBox[{"1", "-", "k2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["d", "2"]}], "+", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k2", "+", 
                 FractionBox["\[Delta]1", "2"], "-", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}], ",", 
                RowBox[{"1", "-", "k1", "-", 
                 FractionBox["\[Delta]1", "2"], "+", 
                 FractionBox["\[Delta]2", "2"], "+", 
                 FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}], 
             "]"}]}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"%", "\[Equal]", "0"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k2"}], ",", 
               RowBox[{"1", "-", "k3"}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "\[Delta]2", "+", "\[Delta]3", "+",
                   "\[CapitalDelta]4"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k3"}], "+", "\[Delta]2", "-", 
                  "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k2"}], "-", "\[Delta]2", "+", 
                  "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], 
             ",", "1"}], "]"}]}], "]"}]}], "//", "Simplify"}], "//", 
       "FullSimplify"}]}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779920008306699*^9, 3.779920095299739*^9}, {
   3.7799203438480587`*^9, 3.779920417672593*^9}, {3.7799204618878064`*^9, 
   3.779920608042344*^9}, {3.779920645287225*^9, 3.779920665028785*^9}, {
   3.7799253242664833`*^9, 3.7799254047738295`*^9}, {3.7799254372138767`*^9, 
   3.779925438859296*^9}, {3.7799254745848703`*^9, 3.7799255126468515`*^9}, {
   3.7799256535326166`*^9, 3.7799256971444116`*^9}, 3.779925797353056*^9, {
   3.779926305384288*^9, 3.7799263586176133`*^9}, {3.7799265044168262`*^9, 
   3.7799265651843214`*^9}, {3.779926793103895*^9, 3.779926793294387*^9}, {
   3.7799754116383743`*^9, 3.7799755717346916`*^9}, {3.7799756120361767`*^9, 
   3.779975617111895*^9}, 3.779977271801671*^9, {3.7799849998368826`*^9, 
   3.7799850141250677`*^9}, {3.779985052454894*^9, 3.7799850580351925`*^9}, 
   3.7799851099870114`*^9, {3.77998609585436*^9, 3.779986096257268*^9}, 
   3.780019491563759*^9, 3.7800200801178885`*^9, {3.780020549041509*^9, 
   3.780020549416518*^9}, {3.780020588974477*^9, 3.7800206389006467`*^9}, {
   3.7800209044183598`*^9, 3.7800209916041937`*^9}, {3.7800210275890694`*^9, 
   3.7800210283167086`*^9}, {3.7800211201464744`*^9, 
   3.7800211239345007`*^9}, {3.780021319583911*^9, 3.7800213480080285`*^9}, 
   3.780021420907332*^9, {3.7800216787852707`*^9, 3.780021681210658*^9}, {
   3.780021856191083*^9, 3.780021895707748*^9}, 3.7800219980501575`*^9, {
   3.7800225831011295`*^9, 3.7800225981171675`*^9}, 3.7800226299499626`*^9, {
   3.7800226749772453`*^9, 3.780022683347399*^9}, {3.780022789928241*^9, 
   3.7800227941024528`*^9}, {3.7800229527822475`*^9, 3.780022980483897*^9}, {
   3.7830894766048727`*^9, 3.7830894778093557`*^9}, {3.7830895127740693`*^9, 
   3.783089553726589*^9}, {3.7830896776356087`*^9, 
   3.783089686131274*^9}},ExpressionUUID->"3afb1d33-519c-4808-bf30-\
4800cb3c7e9a"],

Cell["n=7:", "Text",
 CellFrame->{{0, 0}, {0, 2}},
 CellChangeTimes->{{3.7830887009474773`*^9, 
  3.7830887022402315`*^9}},ExpressionUUID->"32c3ccd0-68d1-4236-b469-\
f8399eca29f2"],

Cell["\tK=2:", "Text",
 CellChangeTimes->{{3.7830887107586946`*^9, 
  3.783088712354814*^9}},ExpressionUUID->"3f083123-798d-4fa9-9fd8-\
abbc493540be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "2"}], ";", 
  RowBox[{"MyN", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "c"}], ")"}], 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "a"}], ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "d"}], ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"e", "-", "a"}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
             RowBox[{"d", " ", "e", " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
            RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
           RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
          RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
         RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
        RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
       RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k1"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["n", "2"]}], "+", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          RowBox[{"-", "k1"}], "-", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          RowBox[{"-", "k2"}], "+", 
          FractionBox["\[Delta]1", "2"], "-", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "c"}], ")"}], 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "a"}], ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "d"}], ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"e", "-", "a"}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
             RowBox[{"d", " ", "e", " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
            RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
           RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
          RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
         RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
        RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
       RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]2", "+", "\[Delta]3", "+", 
            "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k2"}], "-", "\[Delta]2", "+", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "+", "\[Delta]2", "-", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "c"}], ")"}], 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "a"}], ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "d"}], ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"e", "-", "a"}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
             RowBox[{"d", " ", "e", " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
            RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
           RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
          RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
         RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
        RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
       RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k4"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]3", "+", "\[Delta]4", "+", 
            "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "-", "\[Delta]3", "+", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k4"}], "+", "\[Delta]3", "-", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}]}], "}"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["%%", 
               RowBox[{"coefficientnpt", "[", "MyN", "]"}]], "/.", 
              RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", 
             "FunctionExpand"}], ")"}], "/.", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"%", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k1"}], ",", 
                 RowBox[{"1", "-", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["d", "2"]}], "+", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k2", "+", 
                  FractionBox["\[Delta]1", "2"], "-", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}], ",", 
                 RowBox[{"1", "-", "k1", "-", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}],
               "]"}]}], "]"}]}], "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"%", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k2"}], ",", 
                RowBox[{"1", "-", "k3"}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "\[Delta]2", "+", "\[Delta]3", 
                   "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k3"}], "+", "\[Delta]2", "-", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k2"}], "-", "\[Delta]2", "+", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], 
              ",", "1"}], "]"}]}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k3"}], ",", 
               RowBox[{"1", "-", "k4"}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "\[Delta]3", "+", "\[Delta]4", "+",
                   "\[CapitalDelta]5"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k4"}], "+", "\[Delta]3", "-", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k3"}], "-", "\[Delta]3", "+", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], "}"}], 
             ",", "1"}], "]"}]}], "]"}]}], "//", "Simplify"}], "//", 
       "FullSimplify"}]}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779920008306699*^9, 3.779920095299739*^9}, {
   3.7799203438480587`*^9, 3.779920417672593*^9}, {3.7799204618878064`*^9, 
   3.779920608042344*^9}, {3.779920645287225*^9, 3.779920665028785*^9}, {
   3.7799253242664833`*^9, 3.7799254047738295`*^9}, {3.7799254372138767`*^9, 
   3.779925438859296*^9}, {3.7799254745848703`*^9, 3.7799255126468515`*^9}, {
   3.7799256535326166`*^9, 3.7799256971444116`*^9}, 3.779925797353056*^9, {
   3.779926305384288*^9, 3.7799263586176133`*^9}, {3.7799265044168262`*^9, 
   3.7799265651843214`*^9}, {3.779926793103895*^9, 3.779926793294387*^9}, {
   3.7799754116383743`*^9, 3.7799755717346916`*^9}, {3.7799756120361767`*^9, 
   3.779975617111895*^9}, 3.779977271801671*^9, {3.7799849998368826`*^9, 
   3.7799850141250677`*^9}, {3.779985052454894*^9, 3.7799850580351925`*^9}, 
   3.7799851099870114`*^9, {3.77998609585436*^9, 3.779986096257268*^9}, 
   3.780019491563759*^9, 3.7800200801178885`*^9, {3.780020549041509*^9, 
   3.780020549416518*^9}, {3.780020588974477*^9, 3.7800206389006467`*^9}, {
   3.7800209044183598`*^9, 3.7800209916041937`*^9}, {3.7800210275890694`*^9, 
   3.7800210283167086`*^9}, {3.7800211201464744`*^9, 
   3.7800211239345007`*^9}, {3.780021319583911*^9, 3.7800213480080285`*^9}, 
   3.780021420907332*^9, {3.7800216787852707`*^9, 3.780021681210658*^9}, {
   3.780021856191083*^9, 3.780021895707748*^9}, 3.7800219980501575`*^9, {
   3.7800225831011295`*^9, 3.7800225981171675`*^9}, 3.7800226299499626`*^9, {
   3.7800226749772453`*^9, 3.780022683347399*^9}, {3.780022789928241*^9, 
   3.7800227941024528`*^9}, {3.7800229527822475`*^9, 3.780022980483897*^9}, {
   3.7830894766048727`*^9, 3.7830894778093557`*^9}, {3.7830895127740693`*^9, 
   3.783089553726589*^9}, {3.7830897273884277`*^9, 3.783089766191904*^9}, 
   3.7830901442720327`*^9},ExpressionUUID->"bc4a0916-e9af-4165-b47d-\
ac6191142e91"],

Cell["\tK=3:", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.783088715246215*^9, 
  3.783088716770957*^9}},ExpressionUUID->"32fdb20f-a56d-4328-9c94-\
1a2309a2a7bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "3"}], ";", 
  RowBox[{"MyN", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "a"}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"d", " ", "e", " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"/.", 
             RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
            RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
           RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k1"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["n", "2"]}], "+", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          RowBox[{"-", "k1"}], "-", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          RowBox[{"-", "k2"}], "+", 
          FractionBox["\[Delta]1", "2"], "-", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "c"}], ")"}], 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "a"}], ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "d"}], ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"e", "-", "a"}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
             RowBox[{"d", " ", "e", " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
            RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
           RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
          RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
         RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
        RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
       RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]2", "+", "\[Delta]3", "+", 
            "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k2"}], "-", "\[Delta]2", "+", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "+", "\[Delta]2", "-", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "c"}], ")"}], 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "a"}], ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "d"}], ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"e", "-", "a"}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
             RowBox[{"d", " ", "e", " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
            RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
           RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
          RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
         RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
        RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
       RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k4"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]3", "+", "\[Delta]4", "+", 
            "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "-", "\[Delta]3", "+", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k4"}], "+", "\[Delta]3", "-", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}]}], "}"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["%%", 
               RowBox[{"coefficientnpt", "[", "MyN", "]"}]], "/.", 
              RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", 
             "FunctionExpand"}], ")"}], "/.", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"%", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k1"}], ",", 
                 RowBox[{"1", "-", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["d", "2"]}], "+", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k2", "+", 
                  FractionBox["\[Delta]1", "2"], "-", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}], ",", 
                 RowBox[{"1", "-", "k1", "-", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}],
               "]"}]}], "]"}]}], "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"%", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k2"}], ",", 
                RowBox[{"1", "-", "k3"}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "\[Delta]2", "+", "\[Delta]3", 
                   "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k3"}], "+", "\[Delta]2", "-", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k2"}], "-", "\[Delta]2", "+", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], 
              ",", "1"}], "]"}]}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k3"}], ",", 
               RowBox[{"1", "-", "k4"}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "\[Delta]3", "+", "\[Delta]4", "+",
                   "\[CapitalDelta]5"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k4"}], "+", "\[Delta]3", "-", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k3"}], "-", "\[Delta]3", "+", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], "}"}], 
             ",", "1"}], "]"}]}], "]"}]}], "//", "Simplify"}], "//", 
       "FullSimplify"}]}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779920008306699*^9, 3.779920095299739*^9}, {
   3.7799203438480587`*^9, 3.779920417672593*^9}, {3.7799204618878064`*^9, 
   3.779920608042344*^9}, {3.779920645287225*^9, 3.779920665028785*^9}, {
   3.7799253242664833`*^9, 3.7799254047738295`*^9}, {3.7799254372138767`*^9, 
   3.779925438859296*^9}, {3.7799254745848703`*^9, 3.7799255126468515`*^9}, {
   3.7799256535326166`*^9, 3.7799256971444116`*^9}, 3.779925797353056*^9, {
   3.779926305384288*^9, 3.7799263586176133`*^9}, {3.7799265044168262`*^9, 
   3.7799265651843214`*^9}, {3.779926793103895*^9, 3.779926793294387*^9}, {
   3.7799754116383743`*^9, 3.7799755717346916`*^9}, {3.7799756120361767`*^9, 
   3.779975617111895*^9}, 3.779977271801671*^9, {3.7799849998368826`*^9, 
   3.7799850141250677`*^9}, {3.779985052454894*^9, 3.7799850580351925`*^9}, 
   3.7799851099870114`*^9, {3.77998609585436*^9, 3.779986096257268*^9}, 
   3.780019491563759*^9, 3.7800200801178885`*^9, {3.780020549041509*^9, 
   3.780020549416518*^9}, {3.780020588974477*^9, 3.7800206389006467`*^9}, {
   3.7800209044183598`*^9, 3.7800209916041937`*^9}, {3.7800210275890694`*^9, 
   3.7800210283167086`*^9}, {3.7800211201464744`*^9, 
   3.7800211239345007`*^9}, {3.780021319583911*^9, 3.7800213480080285`*^9}, 
   3.780021420907332*^9, {3.7800216787852707`*^9, 3.780021681210658*^9}, {
   3.780021856191083*^9, 3.780021895707748*^9}, 3.7800219980501575`*^9, {
   3.7800225831011295`*^9, 3.7800225981171675`*^9}, 3.7800226299499626`*^9, {
   3.7800226749772453`*^9, 3.780022683347399*^9}, {3.780022789928241*^9, 
   3.7800227941024528`*^9}, {3.7800229527822475`*^9, 3.780022980483897*^9}, {
   3.7830894766048727`*^9, 3.7830894778093557`*^9}, {3.7830895127740693`*^9, 
   3.783089553726589*^9}, {3.7830897273884277`*^9, 3.7830897905730453`*^9}, 
   3.7830901520005045`*^9},ExpressionUUID->"ead7af05-8b57-48e1-9c68-\
875b16d47772"],

Cell["\tK=4:", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.783088718706974*^9, 
  3.7830887200773*^9}},ExpressionUUID->"a9540522-8c9d-4561-99e6-dd99008b5623"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "4"}], ";", 
  RowBox[{"MyN", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "a"}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"d", " ", "e", " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"/.", 
             RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
            RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
           RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k1"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["n", "2"]}], "+", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          RowBox[{"-", "k1"}], "-", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          RowBox[{"-", "k2"}], "+", 
          FractionBox["\[Delta]1", "2"], "-", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "a"}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"d", " ", "e", " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"/.", 
             RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
            RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
           RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]2", "+", "\[Delta]3", "+", 
            "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k2"}], "-", "\[Delta]2", "+", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "+", "\[Delta]2", "-", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"d", "-", "c"}], ")"}], 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "a"}], ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "d"}], ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"e", "-", "a"}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
             RowBox[{"d", " ", "e", " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], "/.", 
            RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
           RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
          RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
         RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
        RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
       RowBox[{"ttt", "\[Rule]", "e"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k4"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]3", "+", "\[Delta]4", "+", 
            "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "-", "\[Delta]3", "+", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k4"}], "+", "\[Delta]3", "-", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}]}], "}"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["%%", 
               RowBox[{"coefficientnpt", "[", "MyN", "]"}]], "/.", 
              RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", 
             "FunctionExpand"}], ")"}], "/.", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"%", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k1"}], ",", 
                 RowBox[{"1", "-", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["d", "2"]}], "+", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k2", "+", 
                  FractionBox["\[Delta]1", "2"], "-", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}], ",", 
                 RowBox[{"1", "-", "k1", "-", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}],
               "]"}]}], "]"}]}], "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"%", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k2"}], ",", 
                RowBox[{"1", "-", "k3"}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "\[Delta]2", "+", "\[Delta]3", 
                   "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k3"}], "+", "\[Delta]2", "-", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k2"}], "-", "\[Delta]2", "+", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], 
              ",", "1"}], "]"}]}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k3"}], ",", 
               RowBox[{"1", "-", "k4"}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "\[Delta]3", "+", "\[Delta]4", "+",
                   "\[CapitalDelta]5"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k4"}], "+", "\[Delta]3", "-", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k3"}], "-", "\[Delta]3", "+", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], "}"}], 
             ",", "1"}], "]"}]}], "]"}]}], "//", "Simplify"}], "//", 
       "FullSimplify"}]}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779920008306699*^9, 3.779920095299739*^9}, {
   3.7799203438480587`*^9, 3.779920417672593*^9}, {3.7799204618878064`*^9, 
   3.779920608042344*^9}, {3.779920645287225*^9, 3.779920665028785*^9}, {
   3.7799253242664833`*^9, 3.7799254047738295`*^9}, {3.7799254372138767`*^9, 
   3.779925438859296*^9}, {3.7799254745848703`*^9, 3.7799255126468515`*^9}, {
   3.7799256535326166`*^9, 3.7799256971444116`*^9}, 3.779925797353056*^9, {
   3.779926305384288*^9, 3.7799263586176133`*^9}, {3.7799265044168262`*^9, 
   3.7799265651843214`*^9}, {3.779926793103895*^9, 3.779926793294387*^9}, {
   3.7799754116383743`*^9, 3.7799755717346916`*^9}, {3.7799756120361767`*^9, 
   3.779975617111895*^9}, 3.779977271801671*^9, {3.7799849998368826`*^9, 
   3.7799850141250677`*^9}, {3.779985052454894*^9, 3.7799850580351925`*^9}, 
   3.7799851099870114`*^9, {3.77998609585436*^9, 3.779986096257268*^9}, 
   3.780019491563759*^9, 3.7800200801178885`*^9, {3.780020549041509*^9, 
   3.780020549416518*^9}, {3.780020588974477*^9, 3.7800206389006467`*^9}, {
   3.7800209044183598`*^9, 3.7800209916041937`*^9}, {3.7800210275890694`*^9, 
   3.7800210283167086`*^9}, {3.7800211201464744`*^9, 
   3.7800211239345007`*^9}, {3.780021319583911*^9, 3.7800213480080285`*^9}, 
   3.780021420907332*^9, {3.7800216787852707`*^9, 3.780021681210658*^9}, {
   3.780021856191083*^9, 3.780021895707748*^9}, 3.7800219980501575`*^9, {
   3.7800225831011295`*^9, 3.7800225981171675`*^9}, 3.7800226299499626`*^9, {
   3.7800226749772453`*^9, 3.780022683347399*^9}, {3.780022789928241*^9, 
   3.7800227941024528`*^9}, {3.7800229527822475`*^9, 3.780022980483897*^9}, {
   3.7830894766048727`*^9, 3.7830894778093557`*^9}, {3.7830895127740693`*^9, 
   3.783089553726589*^9}, {3.7830897273884277`*^9, 3.783089766191904*^9}, {
   3.783089799259942*^9, 3.783089815655864*^9}, 
   3.783090156713028*^9},ExpressionUUID->"9cfa3b41-8f85-4517-b531-\
ceba25e3c040"],

Cell["\tK=5:", "Text",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.7830887221443577`*^9, 
  3.7830887236386766`*^9}},ExpressionUUID->"3537a115-8bf0-4dcc-8c60-\
732df580126f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MyK", "=", "5"}], ";", 
  RowBox[{"MyN", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t2", "/.", 
    RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "a"}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"d", " ", "e", " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"/.", 
             RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
            RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
           RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k1"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["n", "2"]}], "+", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          RowBox[{"-", "k1"}], "-", 
          FractionBox["\[Delta]1", "2"], "+", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          RowBox[{"-", "k2"}], "+", 
          FractionBox["\[Delta]1", "2"], "-", 
          FractionBox["\[Delta]2", "2"], "+", 
          FractionBox["\[CapitalDelta]3", "2"]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "a"}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"d", " ", "e", " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"/.", 
             RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
            RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
           RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k2"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]2", "+", "\[Delta]3", "+", 
            "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k2"}], "-", "\[Delta]2", "+", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "+", "\[Delta]2", "-", 
            "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "a"}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"1", "+", "b"}], ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", 
            RowBox[{"1", "+", "e"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"d", " ", "e", " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "e"}], "}"}], ",", "1"}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"/.", 
             RowBox[{"a", "\[Rule]", "ttt"}]}], "/.", 
            RowBox[{"b", "\[Rule]", "a"}]}], "/.", 
           RowBox[{"ttt", "\[Rule]", "b"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "ttt"}]}], "/.", 
         RowBox[{"e", "\[Rule]", "d"}]}], "/.", 
        RowBox[{"ttt", "\[Rule]", "e"}]}], "*)"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"-", "k3"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"-", "k4"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n"}], "+", "\[Delta]3", "+", "\[Delta]4", "+", 
            "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k3"}], "-", "\[Delta]3", "+", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "k4"}], "+", "\[Delta]3", "-", 
            "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"n", "\[Rule]", "d"}]}]}], "}"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBeZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "k", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
       RowBox[{"ToExpression", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], "+", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "k", "]"}], "<>", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Element]", 
            "Integers"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "2", ",", 
             RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"r", "+", "1"}], ",", 
             RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["%%", 
               RowBox[{"coefficientnpt", "[", "MyN", "]"}]], "/.", 
              RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", 
             "FunctionExpand"}], ")"}], "/.", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"%", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k1"}], ",", 
                 RowBox[{"1", "-", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["d", "2"]}], "+", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "-", "k2", "+", 
                  FractionBox["\[Delta]1", "2"], "-", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}], ",", 
                 RowBox[{"1", "-", "k1", "-", 
                  FractionBox["\[Delta]1", "2"], "+", 
                  FractionBox["\[Delta]2", "2"], "+", 
                  FractionBox["\[CapitalDelta]3", "2"]}]}], "}"}], ",", "1"}],
               "]"}]}], "]"}]}], "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"%", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "-", "k2"}], ",", 
                RowBox[{"1", "-", "k3"}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "\[Delta]2", "+", "\[Delta]3", 
                   "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k3"}], "+", "\[Delta]2", "-", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}], ",", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"2", " ", "k2"}], "-", "\[Delta]2", "+", 
                   "\[Delta]3", "+", "\[CapitalDelta]4"}], ")"}]}]}], "}"}], 
              ",", "1"}], "]"}]}], "]"}]}], "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"%", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "-", "k3"}], ",", 
               RowBox[{"1", "-", "k4"}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "\[Delta]3", "+", "\[Delta]4", "+",
                   "\[CapitalDelta]5"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k4"}], "+", "\[Delta]3", "-", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "k3"}], "-", "\[Delta]3", "+", 
                  "\[Delta]4", "+", "\[CapitalDelta]5"}], ")"}]}]}], "}"}], 
             ",", "1"}], "]"}]}], "]"}]}], "//", "Simplify"}], "//", 
       "FullSimplify"}]}], "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.779920008306699*^9, 3.779920095299739*^9}, {
   3.7799203438480587`*^9, 3.779920417672593*^9}, {3.7799204618878064`*^9, 
   3.779920608042344*^9}, {3.779920645287225*^9, 3.779920665028785*^9}, {
   3.7799253242664833`*^9, 3.7799254047738295`*^9}, {3.7799254372138767`*^9, 
   3.779925438859296*^9}, {3.7799254745848703`*^9, 3.7799255126468515`*^9}, {
   3.7799256535326166`*^9, 3.7799256971444116`*^9}, 3.779925797353056*^9, {
   3.779926305384288*^9, 3.7799263586176133`*^9}, {3.7799265044168262`*^9, 
   3.7799265651843214`*^9}, {3.779926793103895*^9, 3.779926793294387*^9}, {
   3.7799754116383743`*^9, 3.7799755717346916`*^9}, {3.7799756120361767`*^9, 
   3.779975617111895*^9}, 3.779977271801671*^9, {3.7799849998368826`*^9, 
   3.7799850141250677`*^9}, {3.779985052454894*^9, 3.7799850580351925`*^9}, 
   3.7799851099870114`*^9, {3.77998609585436*^9, 3.779986096257268*^9}, 
   3.780019491563759*^9, 3.7800200801178885`*^9, {3.780020549041509*^9, 
   3.780020549416518*^9}, {3.780020588974477*^9, 3.7800206389006467`*^9}, {
   3.7800209044183598`*^9, 3.7800209916041937`*^9}, {3.7800210275890694`*^9, 
   3.7800210283167086`*^9}, {3.7800211201464744`*^9, 
   3.7800211239345007`*^9}, {3.780021319583911*^9, 3.7800213480080285`*^9}, 
   3.780021420907332*^9, {3.7800216787852707`*^9, 3.780021681210658*^9}, {
   3.780021856191083*^9, 3.780021895707748*^9}, 3.7800219980501575`*^9, {
   3.7800225831011295`*^9, 3.7800225981171675`*^9}, 3.7800226299499626`*^9, {
   3.7800226749772453`*^9, 3.780022683347399*^9}, {3.780022789928241*^9, 
   3.7800227941024528`*^9}, {3.7800229527822475`*^9, 3.780022980483897*^9}, {
   3.7830894766048727`*^9, 3.7830894778093557`*^9}, {3.7830895127740693`*^9, 
   3.783089553726589*^9}, {3.7830897273884277`*^9, 3.783089766191904*^9}, {
   3.783089841125699*^9, 3.783089853024605*^9}, 
   3.783090161318209*^9},ExpressionUUID->"e26b82b8-e9b4-4dbf-9023-\
e59b0198c785"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical checks of Eqn (3.39)", "Subsubsection",
 CellChangeTimes->{{3.7830900020413685`*^9, 
  3.7830900089240427`*^9}},ExpressionUUID->"51e7440d-3898-40a9-a0f6-\
b0ba08fee352"],

Cell[TextData[{
 StyleBox["Instructions",
  FontSlant->"Italic"],
 ": Try different vales of n (",
 StyleBox["MyN", "Input"],
 ") below or run multiple times to verify numerically that Eqn (3.39) holds \
for any random assignment of conformal dimensions (",
 StyleBox["\[CapitalDelta]...,\[Delta]...", "Input"],
 "), spacetime dimension (",
 StyleBox["d", "Input"],
 "), K (",
 StyleBox["MyK", "Input"],
 ") and integer parameters (",
 StyleBox["k...,j...", "Input"],
 "):",
 StyleBox["(may take longer execution time for larger values of ",
  FontSlant->"Italic"],
 StyleBox["MyN", "Input"],
 StyleBox[")",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.783090042046457*^9, 3.783090100556814*^9}, {
  3.783090209987045*^9, 3.783090217950324*^9}, {3.7830929480608473`*^9, 
  3.7830929910331182`*^9}, {3.783093137387377*^9, 3.7830932015544786`*^9}, {
  3.7830933814810133`*^9, 3.7830933912918434`*^9}, {3.7830934673233957`*^9, 
  3.783093493926695*^9}},ExpressionUUID->"54cc463d-2e43-4808-a6d2-\
bfb5d298d26c"],

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MyN", "=", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "15"}], "}"}], "]"}]}], ",", 
   RowBox[{"MyK", "=", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"MyN", "-", "2"}]}], "}"}], "]"}]}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{"coefficientnpt", "[", "MyN", "]"}], "4", 
    RowBox[{"(", 
     RowBox[{"ToExpression", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "k", "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "+", 
      RowBox[{"ToExpression", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"MyK", "-", "1"}], "]"}]}], "]"}], "-", 
      RowBox[{"d", "/", "2"}]}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"/.", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{"msq", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"s", ",", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "-", "d"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Min", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Max", "[", 
                RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Min", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Max", "[", 
                 RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
             "1"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "s", "]"}], "<>", 
             RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], "/.", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{
             RowBox[{"ToString", "[", "j", "]"}], "<>", 
             RowBox[{"ToString", "[", "r", "]"}], "<>", 
             RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
        ")"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"au", "\[NotEqual]", "av"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"au", ",", 
        RowBox[{"MyK", "+", "1"}], ",", 
        RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"av", ",", 
        RowBox[{"au", "+", "1"}], ",", "MyN"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t1", ",", "t2", ",", 
        RowBox[{"t1", "+", "t2"}]}], "}"}], "/.", 
      RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "26"}], "}"}], "]"}]}]}], "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[Delta]", "]"}], "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "50"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "\[CapitalDelta]", "]"}], "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "50"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "MyN"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "j", "]"}], "<>", 
            RowBox[{"ToString", "[", "r", "]"}], "<>", 
            RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "2", ",", 
           RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"r", "+", "1"}], ",", 
           RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", "k", "]"}], "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", "100"}], "}"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"MyN", "-", "3"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], ",",
    "200"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.7830900362746315`*^9, {3.783090223271805*^9, 3.7830902344412293`*^9}, {
   3.7830902920471325`*^9, 3.7830902957846107`*^9}, {3.783090533449562*^9, 
   3.7830905484907236`*^9}, {3.7830928038759403`*^9, 
   3.7830928123476105`*^9}, {3.7830929157768545`*^9, 3.783092930414888*^9}, {
   3.783093006289837*^9, 3.78309305957358*^9}, {3.783093329162285*^9, 
   3.7830933304567833`*^9}, {3.783093429288623*^9, 
   3.7830934412903013`*^9}},ExpressionUUID->"a6cf698e-9096-4bb9-a56a-\
cf0e23245956"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Explicit examples of symmetry transformations of the scaled coefficients \
Eqns. (B.10)-(B.11)\
\>", "Subsubsection",
 CellChangeTimes->{{3.7831275253038907`*^9, 3.783127561667669*^9}, {
  3.783131686434717*^9, 
  3.7831316932259207`*^9}},ExpressionUUID->"4a820e11-74d2-4f05-baef-\
6da1367aa64d"],

Cell["\<\
Here we simply provide some examples of the six symmetry transformations (for \
fixed values of n,K). The general proof is detailed at the end of appendix \
B.3 in the paper.\
\>", "Text",
 CellChangeTimes->{{3.7831281259072027`*^9, 3.783128220100692*^9}, {
  3.7831284080169964`*^9, 3.7831284236789317`*^9}, {3.783128505024212*^9, 
  3.7831285167105083`*^9}, {3.783128812611071*^9, 3.7831288408565006`*^9}, {
  3.783128934693964*^9, 
  3.7831289608756666`*^9}},ExpressionUUID->"a6eaa569-9788-46a7-80a8-\
76fbac673875"],

Cell["Eqn. (B.10):", "Text",
 CellChangeTimes->{{3.7831295556171875`*^9, 
  3.783129560552954*^9}},ExpressionUUID->"a2813b19-a8ed-4827-a479-\
c96061da22f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyN", "=", "9"}], ";", 
  RowBox[{"MyK", "=", "4"}], ";", 
  RowBox[{"ShouldBeOne", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"r", ",", "au"}], "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"s", ",", "av"}], "]"}]}]], 
             FractionBox["1", 
              RowBox[{"coefficientnpt", "[", "MyN", "]"}]]}], "/.", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
           RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"au", ",", "s"}], "]"}], 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{
                   RowBox[{"Min", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                   RowBox[{"Max", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
               RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", "s", "]"}], "<>", 
                 RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "j", "]"}], "<>", 
                  RowBox[{"ToString", "[", "s", "]"}], "<>", 
                  RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "-", 
                "1"}]}]}], "/.", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", "r", "]"}], "<>", 
                 RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "-", 
               "1"}]}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}], "<>", 
                RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}],
            "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}]}], "/.", 
        RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", 
         RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"au", ",", 
         RowBox[{"MyK", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"av", ",", 
         RowBox[{"au", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}], "//", "Simplify"}], "//",
     "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7799483305560675`*^9, 3.779948354526397*^9}, {
   3.7799483982306604`*^9, 3.779948515167967*^9}, {3.7831311098739753`*^9, 
   3.783131113732437*^9}, {3.7831311497957325`*^9, 3.7831311931581144`*^9}, 
   3.7831313292418976`*^9},ExpressionUUID->"dd967b30-3cf3-403c-af34-\
70384897dd39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyN", "=", "8"}], ";", 
  RowBox[{"MyK", "=", "4"}], ";", 
  RowBox[{"ShouldBeOne", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"r", ",", "av"}], "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"s", ",", "au"}], "]"}]}]], 
             FractionBox["1", 
              RowBox[{"coefficientnpt", "[", "MyN", "]"}]]}], "/.", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
           RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"au", ",", "r"}], "]"}], 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"av", ",", "s"}], "]"}]}], "/.", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{"\[CapitalDelta]", "[", 
                  RowBox[{
                   RowBox[{"Min", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                   RowBox[{"Max", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
               RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", "s", "]"}], "<>", 
                 RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "j", "]"}], "<>", 
                  RowBox[{"ToString", "[", "s", "]"}], "<>", 
                  RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "-", 
                "1"}]}]}], "/.", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", "r", "]"}], "<>", 
                 RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "-", 
               "1"}]}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}], "<>", 
               RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}], "<>", 
                RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}],
            "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}]}], "/.", 
        RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", 
         RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"au", ",", 
         RowBox[{"MyK", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"av", ",", 
         RowBox[{"au", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}], "//", "Simplify"}], "//",
     "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7799483305560675`*^9, 3.779948354526397*^9}, {
  3.7799483982306604`*^9, 3.779948515167967*^9}, {3.7831311098739753`*^9, 
  3.783131113732437*^9}, {3.7831311497957325`*^9, 3.7831311931581144`*^9}, {
  3.7831312445783463`*^9, 
  3.783131312129067*^9}},ExpressionUUID->"51c31914-9f0d-4186-844f-\
5d97d7f7c487"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyN", "=", "10"}], ";", 
  RowBox[{"MyK", "=", "5"}], ";", 
  RowBox[{"ShouldBeOne", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"r", ",", "au"}], "]"}], 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"s", ",", "av"}], "]"}]}]], 
                  FractionBox["1", 
                   RowBox[{"coefficientnpt", "[", "MyN", "]"}]]}], "/.", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
                RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", 
                   "1"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"s", "-", "1"}], ",", 
                   RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", "r", "]"}], "<>", 
                 RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "j", "]"}], "<>", 
                  RowBox[{"ToString", "[", "r", "]"}], "<>", 
                  RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", 
                "1"}]}]}], "/.", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Min", "[", 
                  RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Max", "[", 
                  RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"Min", "[", 
                   RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"Max", "[", 
                   RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
               "1"}]}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}], "<>", 
               RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}], "<>", 
                RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}],
            "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"au", ",", "s"}], "]"}], 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
                RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"ToExpression", "[", 
                    RowBox[{
                    RowBox[{"ToString", "[", "k", "]"}], "<>", 
                    RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", 
                   "1"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"s", "-", "1"}], ",", 
                   RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", "r", "]"}], "<>", 
                 RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "j", "]"}], "<>", 
                  RowBox[{"ToString", "[", "r", "]"}], "<>", 
                  RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", 
                "1"}]}]}], "/.", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Min", "[", 
                  RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Max", "[", 
                  RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{
                 RowBox[{"ToString", "[", "j", "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"Min", "[", 
                   RowBox[{"au", ",", "av"}], "]"}], "]"}], "<>", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"Max", "[", 
                   RowBox[{"au", ",", "av"}], "]"}], "]"}]}], "]"}], "-", 
               "1"}]}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}], "<>", 
                RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}],
            "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "av", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}]}], "/.", 
        RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", 
         RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"au", ",", 
         RowBox[{"MyK", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"av", ",", 
         RowBox[{"au", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "1"}]}], "}"}]}], "]"}], "//", "Simplify"}], "//",
     "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7799689921207523`*^9, 3.77996899959874*^9}, {
  3.7799690472382903`*^9, 3.779969108916829*^9}, {3.783131633186232*^9, 
  3.783131651019239*^9}, {3.7831317819367256`*^9, 
  3.7831317925258365`*^9}},ExpressionUUID->"64ae53c5-2a41-4e2a-bbe6-\
5505e0719cff"],

Cell["Eqn. (B.11):", "Text",
 CellFrame->{{0, 0}, {0, 2}},
 CellChangeTimes->{{3.7831285512743673`*^9, 
  3.7831285620494146`*^9}},ExpressionUUID->"0ca80640-7f97-4a07-9e9b-\
490c54a81e77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyN", "=", "7"}], ";", 
  RowBox[{"MyK", "=", "4"}], ";", 
  RowBox[{"ShouldBeOne", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"s", ",", "av"}], "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"r", ",", "au"}], "]"}]}]], 
             FractionBox["1", 
              RowBox[{"coefficientnpt", "[", "MyN", "]"}]]}], "/.", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
           RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"au", ",", "s"}], "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                 RowBox[{"Max", "[", 
                  RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
             RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "-", "1"}]}]}],
            "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", 
          RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"au", ",", 
          RowBox[{"MyK", "+", "1"}], ",", 
          RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"av", ",", "MyN", ",", "MyN"}], "}"}]}], "]"}], "/.", 
      RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], "//", "Simplify"}], 
    "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7799437926656675`*^9, 3.7799438236389103`*^9}, {
  3.7799438548151293`*^9, 3.7799438584373956`*^9}, {3.7831284605449543`*^9, 
  3.7831284613345733`*^9}, {3.783128587338485*^9, 3.783128601606657*^9}, {
  3.7831289788722343`*^9, 
  3.7831289844526033`*^9}},ExpressionUUID->"ffadf9f3-0019-4c3a-96d7-\
d39b848874db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyN", "=", "7"}], ";", 
  RowBox[{"MyK", "=", "4"}], ";", 
  RowBox[{"ShouldBeOne", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"r", ",", "av"}], "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"s", ",", "au"}], "]"}]}]], 
             FractionBox["1", 
              RowBox[{"coefficientnpt", "[", "MyN", "]"}]]}], "/.", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
           RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"au", ",", "r"}], "]"}], 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"av", ",", "s"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                 RowBox[{"Max", "[", 
                  RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
             RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}], "<>", 
                RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "-", "1"}]}]}],
            "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}]}], "/.", 
        RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", 
         RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"au", ",", 
         RowBox[{"MyK", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"av", ",", "MyN", ",", "MyN"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7799450853768816`*^9, 3.7799451270187225`*^9}, 
   3.7831286652178454`*^9, {3.7831287272501793`*^9, 3.7831287652948728`*^9}, 
   3.7831289935081253`*^9, {3.7831290522218447`*^9, 3.7831290574398885`*^9}, 
   3.783129427636711*^9},ExpressionUUID->"16636eaf-2cf5-4402-9091-\
225b2f1d276f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MyN", "=", "7"}], ";", 
  RowBox[{"MyK", "=", "3"}], ";", 
  RowBox[{"ShouldBeOne", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"r", ",", "au"}], "]"}], 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"s", ",", "av"}], "]"}]}]], 
                FractionBox["1", 
                 RowBox[{"coefficientnpt", "[", "MyN", "]"}]]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "r", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"coefficientnpt", "[", "MyN", "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"au", ",", "s"}], "]"}], 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"av", ",", "r"}], "]"}]}], "/.", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{"x$_", ",", "y$_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"Min", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}], ",", 
                  RowBox[{"Max", "[", 
                   RowBox[{"x$", ",", "y$"}], "]"}]}], "]"}]}]}], "/.", 
              RowBox[{"\[CapitalDelta]\[Delta]Rules", "[", "MyN", "]"}]}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{
                  RowBox[{"ToString", "[", "k", "]"}], "<>", 
                  RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{
                   RowBox[{"ToString", "[", "k", "]"}], "<>", 
                   RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "-", "1"}]}],
                ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"s", "-", "1"}], ",", 
                 RowBox[{"au", "-", "2"}]}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "r", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "j", "]"}], "<>", 
                RowBox[{"ToString", "[", "r", "]"}], "<>", 
                RowBox[{"ToString", "[", "s", "]"}]}], "]"}], "-", "1"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "j", "]"}], "<>", 
              RowBox[{"ToString", "[", "s", "]"}], "<>", 
              RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
               RowBox[{"ToString", "[", "j", "]"}], "<>", 
               RowBox[{"ToString", "[", "s", "]"}], "<>", 
               RowBox[{"ToString", "[", "au", "]"}]}], "]"}], "+", "1"}]}]}], 
          ")"}]}], "/.", 
        RowBox[{"extra\[Delta]kRules", "[", "MyN", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", 
         RowBox[{"MyK", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"r", "+", "1"}], ",", "MyK"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"au", ",", 
         RowBox[{"MyK", "+", "1"}], ",", 
         RowBox[{"MyN", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"av", ",", "MyN", ",", "MyN"}], "}"}]}], "]"}], "//", 
     "Simplify"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.7799453611438656`*^9, 3.7799453918198595`*^9}, 
   3.779948096716263*^9, 3.783128995884002*^9, {3.7831290775039363`*^9, 
   3.783129081120266*^9}, 3.7831291457212396`*^9, {3.783129322660822*^9, 
   3.783129325703683*^9}, {3.783129389238802*^9, 3.783129421510903*^9}, {
   3.783129483216753*^9, 
   3.783129515160966*^9}},ExpressionUUID->"6205a406-f91b-4dda-9bd9-\
f1ea3f32ecad"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 541, 11, 83, "Subchapter", "ExpressionUUID" -> \
"898a8104-21c7-4d46-bfb4-d0d0670e6e6d"],
Cell[CellGroupData[{
Cell[1146, 37, 464, 9, 87, "Section", "ExpressionUUID" -> \
"bb7e539b-f864-4170-9206-21c323e99372"],
Cell[CellGroupData[{
Cell[1635, 50, 755, 13, 59, "Subsection", "ExpressionUUID" -> \
"33718ed9-2925-4c97-80f8-7abc5aeb5189"],
Cell[2393, 65, 2537, 66, 117, "Input", "ExpressionUUID" -> \
"ad463980-b8a4-46a0-ba2a-82f621e332b5"],
Cell[4933, 133, 616, 17, 50, "Text", "ExpressionUUID" -> \
"0ecfcf62-d485-4a5d-a3fa-5083800368e9"],
Cell[5552, 152, 13723, 329, 741, "Input", "ExpressionUUID" -> \
"7facea28-397c-4b9d-86d7-3891c24edd30"],
Cell[19278, 483, 275, 6, 50, "Text", "ExpressionUUID" -> \
"d8b1e34f-6c1f-418b-a752-6888a99f938c"],
Cell[19556, 491, 4144, 118, 133, "Input", "ExpressionUUID" -> \
"b7220653-24f4-4416-b55e-ecdeb3537090"],
Cell[23703, 611, 2359, 68, 159, "Input", "ExpressionUUID" -> \
"35590a93-da43-48f0-9956-b6965bf37b4b"],
Cell[26065, 681, 251, 5, 50, "Text", "ExpressionUUID" -> \
"104725be-5ce2-4bd7-a882-84fcbf297c8f"],
Cell[26319, 688, 12200, 303, 525, "Input", "ExpressionUUID" -> \
"324afd34-7f1f-4369-8a10-b5caf24c8bdd"],
Cell[38522, 993, 1335, 35, 63, "Input", "ExpressionUUID" -> \
"489d7c19-af2d-43dc-b669-66521958bc2e"]
}, Closed]],
Cell[CellGroupData[{
Cell[39894, 1033, 288, 6, 48, "Subsection", "ExpressionUUID" -> \
"7ab8dba4-d684-4dd7-8598-da62690bb670"],
Cell[40185, 1041, 277, 9, 40, "Text", "ExpressionUUID" -> \
"e8fccab4-14aa-425c-81ca-e8eaf32e6371"],
Cell[40465, 1052, 161, 3, 39, "Text", "ExpressionUUID" -> \
"a0fdc123-a90f-4ea9-b8c3-5eefedd376a6"],
Cell[40629, 1057, 645, 15, 63, "Input", "ExpressionUUID" -> \
"e97bcb76-7393-4bf5-a39c-577e3ffe2cc8"],
Cell[41277, 1074, 162, 3, 39, "Text", "ExpressionUUID" -> \
"29cfe387-131e-456e-ba22-9194d1b44af2"],
Cell[41442, 1079, 645, 15, 63, "Input", "ExpressionUUID" -> \
"9196b357-52e3-419c-a27b-8f9404e4d248"]
}, Closed]],
Cell[CellGroupData[{
Cell[42124, 1099, 232, 4, 48, "Subsection", "ExpressionUUID" -> \
"d0037353-dd2f-4b4c-8f3e-611c00268443"],
Cell[CellGroupData[{
Cell[42381, 1107, 428, 8, 50, "Subsubsection", "ExpressionUUID" -> \
"26c4f01a-6d48-4508-9b0e-ce524657a38b"],
Cell[42812, 1117, 526, 12, 37, "Text", "ExpressionUUID" -> \
"95ba3211-70f8-486e-810d-3fe49ea7d3bc"],
Cell[43341, 1131, 6302, 151, 276, "Input", "ExpressionUUID" -> \
"2a7bd54d-f243-4374-96fc-b78aa4a19296"],
Cell[49646, 1284, 415, 10, 37, "Text", "ExpressionUUID" -> \
"9b5c6ad8-739e-4d96-a251-467303470d6c"],
Cell[50064, 1296, 6145, 153, 300, "Input", "ExpressionUUID" -> \
"cdf2213a-2687-43a5-a320-797aa487b901"]
}, Closed]],
Cell[CellGroupData[{
Cell[56246, 1454, 369, 8, 41, "Subsubsection", "ExpressionUUID" -> \
"1584d161-2169-4ae2-a2ef-cdee4f6efdb1"],
Cell[56618, 1464, 148, 3, 37, "Text", "ExpressionUUID" -> \
"b02b0532-fc07-4bca-9344-ccf9bbeb806e"],
Cell[56769, 1469, 8894, 204, 587, "Input", "ExpressionUUID" -> \
"35560a7c-226e-4cf4-ac18-2503904c6502"],
Cell[65666, 1675, 180, 4, 50, "Text", "ExpressionUUID" -> \
"559872e9-17c1-4f5c-a7cb-249628a88189"],
Cell[65849, 1681, 148, 3, 37, "Text", "ExpressionUUID" -> \
"82a4e94b-0655-4c8b-85fe-ff71f85c4c80"],
Cell[66000, 1686, 13340, 305, 845, "Input", "ExpressionUUID" -> \
"cea2184b-2750-4adc-8264-6db4bcc18ac3"],
Cell[79343, 1993, 180, 4, 48, "Text", "ExpressionUUID" -> \
"5d278ad9-9ac1-4a08-a16e-a25597bcfdec"],
Cell[79526, 1999, 13064, 303, 845, "Input", "ExpressionUUID" -> \
"9c804d6c-1880-4660-a951-50e9b4906aed"],
Cell[92593, 2304, 180, 4, 50, "Text", "ExpressionUUID" -> \
"c4fba919-2853-4a72-80fd-a29195d21b6f"],
Cell[92776, 2310, 152, 3, 37, "Text", "ExpressionUUID" -> \
"76fb9dd3-f6af-49a3-afb3-3d2eb2aa2b5e"],
Cell[92931, 2315, 18759, 473, 1092, "Input", "ExpressionUUID" -> \
"2c30a89a-2050-4f30-9348-595b6834e271"],
Cell[111693, 2790, 184, 4, 48, "Text", "ExpressionUUID" -> \
"13877d29-3607-4142-8534-17f9420c43f4"],
Cell[111880, 2796, 18658, 475, 1092, "Input", "ExpressionUUID" -> \
"08809349-204b-4b08-a88c-200d47c7b892"],
Cell[130541, 3273, 182, 4, 48, "Text", "ExpressionUUID" -> \
"e0d2e24a-9187-4810-812b-8ff60bc362a7"],
Cell[130726, 3279, 18505, 476, 1092, "Input", "ExpressionUUID" -> \
"3afb1d33-519c-4808-bf30-4800cb3c7e9a"],
Cell[149234, 3757, 180, 4, 50, "Text", "ExpressionUUID" -> \
"32c3ccd0-68d1-4236-b469-f8399eca29f2"],
Cell[149417, 3763, 150, 3, 37, "Text", "ExpressionUUID" -> \
"3f083123-798d-4fa9-9fd8-abbc493540be"],
Cell[149570, 3768, 23540, 588, 1321, "Input", "ExpressionUUID" -> \
"bc4a0916-e9af-4165-b47d-ac6191142e91"],
Cell[173113, 4358, 180, 4, 48, "Text", "ExpressionUUID" -> \
"32fdb20f-a56d-4328-9c94-1a2309a2a7bd"],
Cell[173296, 4364, 23391, 589, 1321, "Input", "ExpressionUUID" -> \
"ead7af05-8b57-48e1-9c68-875b16d47772"],
Cell[196690, 4955, 176, 3, 48, "Text", "ExpressionUUID" -> \
"a9540522-8c9d-4561-99e6-dd99008b5623"],
Cell[196869, 4960, 23286, 591, 1321, "Input", "ExpressionUUID" -> \
"9cfa3b41-8f85-4517-b531-ceba25e3c040"],
Cell[220158, 5553, 184, 4, 48, "Text", "ExpressionUUID" -> \
"3537a115-8bf0-4dcc-8c60-732df580126f"],
Cell[220345, 5559, 23135, 592, 1321, "Input", "ExpressionUUID" -> \
"e26b82b8-e9b4-4dbf-9023-e59b0198c785"]
}, Closed]],
Cell[CellGroupData[{
Cell[243517, 6156, 185, 3, 41, "Subsubsection", "ExpressionUUID" -> \
"51e7440d-3898-40a9-a0f6-b0ba08fee352"],
Cell[243705, 6161, 1019, 26, 85, "Text", "ExpressionUUID" -> \
"54cc463d-2e43-4808-a6d2-bfb5d298d26c"],
Cell[244727, 6189, 10260, 265, 585, "Input", "ExpressionUUID" -> \
"a6cf698e-9096-4bb9-a56a-cf0e23245956"]
}, Closed]],
Cell[CellGroupData[{
Cell[255024, 6459, 306, 7, 41, "Subsubsection", "ExpressionUUID" -> \
"4a820e11-74d2-4f05-baef-6da1367aa64d"],
Cell[255333, 6468, 529, 10, 61, "Text", "ExpressionUUID" -> \
"a6eaa569-9788-46a7-80a8-76fbac673875"],
Cell[255865, 6480, 156, 3, 37, "Text", "ExpressionUUID" -> \
"a2813b19-a8ed-4827-a479-c96061da22f0"],
Cell[256024, 6485, 5447, 128, 396, "Input", "ExpressionUUID" -> \
"dd967b30-3cf3-403c-af34-70384897dd39"],
Cell[261474, 6615, 5471, 129, 396, "Input", "ExpressionUUID" -> \
"51c31914-9f0d-4186-844f-5d97d7f7c487"],
Cell[266948, 6746, 10275, 236, 703, "Input", "ExpressionUUID" -> \
"64ae53c5-2a41-4e2a-bbe6-5505e0719cff"],
Cell[277226, 6984, 188, 4, 50, "Text", "ExpressionUUID" -> \
"0ca80640-7f97-4a07-9e9b-490c54a81e77"],
Cell[277417, 6990, 4128, 99, 301, "Input", "ExpressionUUID" -> \
"ffadf9f3-0019-4c3a-96d7-d39b848874db"],
Cell[281548, 7091, 4093, 98, 301, "Input", "ExpressionUUID" -> \
"16636eaf-2cf5-4402-9091-225b2f1d276f"],
Cell[285644, 7191, 6980, 164, 513, "Input", "ExpressionUUID" -> \
"6205a406-f91b-4dda-9bd9-f1ea3f32ecad"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


